LLM Agents can Autonomously Hack Websites

In recent years, large language models (LLMs) have become increasingly capable and can now interact with tools (i.e., call functions), read documents, and recursively call themselves. As a result, these LLMs can now function autonomously as agents. With the rise in capabilities of these agents, recent work has speculated on how LLM agents would affect cybersecurity. However, not much is known about the offensive capabilities of LLM agents. In this work, we show that LLM agents can autonomously hack websites, performing tasks as complex as blind database schema extraction and SQL injections without human feedback. Importantly, the agent does not need to know the vulnerability beforehand. This capability is uniquely enabled by frontier models that are highly capable of tool use and leveraging extended context. Namely, we show that GPT-4 is capable of such hacks, but existing open-source models are not. Finally, we show that GPT-4 is capable of autonomously finding vulnerabilities in websites in the wild. Our findings raise questions about the widespread deployment of LLMs.

==> figures/ablation-pass1.py <==
import seaborn as sns 
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd

from common import *
set_params()


fig, axis = plt.subplots(figsize=(3.1, 3.1 * 0.6), ncols=1, nrows=1)

fig.tight_layout()

x = ['-doc, -prompt', '-doc', '-prompt', 'GPT-4 (all)']
y = [8, 17.33, 20, 42.7]

df = pd.DataFrame({'Condition': x, 'Success rate (%)': y})

sns.barplot(df, x='Condition', y='Success rate (%)')
plt.tight_layout()
plt.savefig('pdfs/ablation-pass1.pdf', bbox_inches='tight', pad_inches=0)



==> figures/ablation-pass5.py <==
import seaborn as sns 
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd

from common import *
set_params()


fig, axis = plt.subplots(figsize=(3.1, 3.1 * 0.6), ncols=1, nrows=1)

fig.tight_layout()

x = ['-doc, -prompt', '-doc', '-prompt', 'GPT-4 (all)']
y = [2/15, 4/15, 7/15, 11/15]
y = np.array(y) * 100

df = pd.DataFrame({'Condition': x, 'Success rate (%)': y})

sns.barplot(df, x='Condition', y='Success rate (%)')
plt.tight_layout()
plt.savefig('pdfs/ablation-pass5.pdf', bbox_inches='tight', pad_inches=0)



==> figures/common.py <==
import seaborn as sns 
import matplotlib.pyplot as plt 


SN = 'BlazeIt'

FGFA_TIME = 0.231
MASK_TIME = 0.336

def set_params():
    plt.rcParams['font.size'] = 8 
    plt.rcParams['axes.titlesize'] = 9 
    plt.rcParams['axes.labelsize'] = 7 
    plt.rcParams['xtick.labelsize'] = 7 
    plt.rcParams['ytick.labelsize'] = 7 
    plt.rcParams['legend.fontsize'] = 6 
    plt.rcParams['lines.markersize'] = 4 

    sns.set_style('ticks')
    sns.set_palette('PuBu', n_colors=3)

